Identification in Tree-shaped Linear Structural Causal Models

Linear structural equation models represent direct causal effects as directed edges and confounding factors as bidirected edges. An open problem is to identify the causal parameters from correlations between the nodes. We investigate models, whose directed component forms a tree, and show that there, besides classical instrumental variables, missing cycles of bidirected edges can be used to identify the model. They can yield systems of quadratic equations that we explicitly solve to obtain one or two solutions for the causal parameters of adjacent directed edges. We show how multiple missing cycles can be combined to obtain a unique solution. This results in an algorithm that can identify instances that previously required approaches based on Gr\"obner bases, which have doubly-exponential time complexity in the number of structural parameters.

==> anc/scripts/discriminant.xq <==
declare variable $n external := 5;
declare variable $Sigma := "Sigma";
declare function local:subst-all($target){
  join( 
  (for $i in 1 to $n
  for $j in 1 to $n
  return
  x"subst(  {$Sigma}[{$i},{$j}], σ{$i}{$j}, ", 
  
  $target,
  string-join(for $i in 1 to $n for $j in 1 to $n return ")"),
  ";"
  ))
};

local:subst-all("a"),
"asimple: ratsimp(%);",
"discriminant: (b^2 - 4*a*c);",
local:subst-all("discriminant"),
"discriminantsimple: ratsimp(%);",
"discriminantfactor: factor(%);"

==> anc/scripts/drtonModelToGraph.lpr <==
program drtonModelToGraph;

{$mode objfpc}{$H+}

uses
  {$IFDEF UNIX}{$IFDEF UseCThreads}
  cthreads,
  {$ENDIF}{$ENDIF}
  Classes
  { you can add units after this };

const firstnode: integer = 1;
var n: integer = 5;
    d: integer = 4680;
    b: integer = 403;
    v, w: Integer;
    shift: integer;
begin
  shift := 1 - firstnode;
  for v := 1 to n do
    for w := 1 to n do begin
      if v = w then continue;
      if d mod 2 = 1 then writeln(v - shift, '->', w - shift);
      d := d div 2;
    end;
  for v := 1 to n do
    for w := v + 1 to n do begin
      if b mod 2 = 1 then writeln(v - shift, '<->', w - shift);
      b := b div 2;
    end;
end.



==> anc/scripts/graph-to-matrices.xq <==
xquery version "3.1";
import module namespace helper = "identification-helper" at "identification-helper.xqm";
declare variable $model external := "0->1 1->2 2->3 3->4 0<->1 0<->2 0<->3 0<->4";
declare variable $indexOffset as xs:integer external := 0;
declare variable $edgesInput := 
  if ($model => contains("<->")) then $model
  else if ($model => starts-with("[[")) then helper:json-model-to-pretty-edge-string($model)
  else error(xs:QName("model"), "invalid model: " || $model);
declare variable $first-node-index := min((min($edges-ids) + $indexOffset, 1) );
declare variable $n external := max($edges-ids) + 1 - $first-node-index + $indexOffset; 
declare variable $outputFormat external := "maxima"; (: "debug" :)


declare variable $edges := (tokenize($edgesInput));
declare variable $edges-ids := (pxp:extract($edgesInput, "[0-9]+", 0, "*")!xs:integer(.));
declare variable $last-node-index := $n - 1 + $first-node-index;
declare variable $ids := $first-node-index to $last-node-index;

declare variable $name-separator := if ($n < 10) then "" else switch ($outputFormat) case "maxima" return "t" default return "_";
declare variable $name-sigma-prefix := switch ($outputFormat) case "maxima" return "s_" default return "s";
declare variable $name-omega-prefix := switch ($outputFormat) case "maxima" return "w_" default return "w";
declare variable $name-lambda-prefix := switch ($outputFormat) case "maxima" return "l_" default return "l";


declare function local:edge-list-to-maps($es){
   (let $combined := map:merge($es, map {"duplicates": "combine"})
  return map:merge( for $k in map:keys($combined) 
  return map {$k: map:merge($combined($k) ! map{.: true()})}
  )
  )
};

declare variable $directed-map := local:edge-list-to-maps(
  for $e in $edges return
  if (contains($e, "->") and not(contains($e, "<->"))) then 
    let $x := tokenize($e, "->")!normalize-space() 
    return map {xs:integer($x[1]) + $indexOffset: xs:integer($x[2]) + $indexOffset}
  else ()
);


declare variable $bidi-map := local:edge-list-to-maps(
  for $e in $edges return
  if (contains($e, "<->")) then 
    let $x := tokenize($e, "<->")!normalize-space() 
    return (map {xs:integer($x[1]) + $indexOffset: xs:integer($x[2]) + $indexOffset}, 
            map {xs:integer($x[2]) + $indexOffset: xs:integer($x[1]) + $indexOffset})
  else ()
);

declare variable $directed-matrix := 
  for $j in $ids return array {
    for $i in $ids return 
      if ($i eq $j) then "1"
      else if ($directed-map?($i)?($j)) then "-" || $name-lambda-prefix || $i || $name-separator || $j
      else 0
  };
  
declare variable $bidi-matrix := 
  for $i in $ids return array {
    for $j in $ids return 
      if ($i eq $j) then "W" || $i
      else if ($bidi-map?($i)?($j)) then (
        if ($i < $j) then $name-omega-prefix|| $i || $name-separator || $j
        else $name-omega-prefix|| $j || $name-separator || $i
      ) else 0
  };

declare function local:sigma-matrix(){
  for $i in $ids return array {
    for $j in $ids return 
      if ($i eq $j) then "S" || $i
      else if ($i < $j) then $name-sigma-prefix|| $i || $name-separator || $j
      else $name-sigma-prefix || $j || $name-separator || $i
  }
};

  
switch ($outputFormat) 
  case "maxima" 
return 
(
"""input: "||$edgesInput||""";",
"IML: matrix (" || (string-join($directed-matrix ! concat("[", string-join(., ", "), "]"), ", " ) ) || ");",
"W: matrix (" || (string-join($bidi-matrix ! concat("[", string-join(., ", "), "]"), ", " ) ) || ");",
"",
"Sigma: ratsimp(invert(IML).W.transpose(invert(IML)));",
"",
"SimpleSigma: "||string-join($ids ! concat("subst(-(Sigma[",.,",",.,"])+1+W",.,", W"||.,"," )) || "Sigma" || string-join($ids!")")||";",
"",
"S: matrix (" || (string-join(local:sigma-matrix() ! concat("[", string-join(., ", "), "]"), ", " ) ) || ");",
"ratsimp(IML.S.transpose(IML));"
)

 case "debug" 
return 
(
$directed-matrix,
$bidi-matrix

)

default return ()


==> anc/scripts/identifiability-singular-model.xq <==

declare variable $inputOffset as xs:integer external := 0;
declare function missing-edges-to-singular($json){
  let $n := max($json?*?*) + 1
  return (
  x"ring r = 0,({join( (
    (1 to $n) ! ("L" ||  .),
    for $i in 1 to $n, $j in 1 to $n return x"s{$i}s{$j}"
  ), ",")}),dp;",
  $json ! (
    x"""input {$inputOffset + position()}: {serialize-json(.)}"";",
    "groebner(ideal(" ||
    join(
      for $edge in .?* 
      let $a := min($edge?*)
      let $b := max($edge?*)
      return if ($a = 0) then x"s{1}s{$b + 1} - L{$b}*s{1}s{$b}"
      else x"L{$a}*L{$b}*s{$a}s{$b}-L{$a}*s{$a}s{$b+1}-L{$b}*s{$a+1}s{$b}+s{$a+1}s{$b+1}"
  (:e.g.:    [1,3] to  L1*L3*s13-L1*s14-L3*s23+s24 :)
      , ", "
    ) || "));"
  ))
};

declare function present-edges-to-missing-edges($node-count, $edges){

  $edges ! array {
    let $edges := .?*
    let $existence-map := map:merge($edges ! map { min(.?*) || "x" || max(.?*): true() })
    for $a in 0 to $node-count - 1 
    for $b in $a + 1 to $node-count - 1 
    let $key := $a || "x" || $b
    where not($existence-map($key))
    return [$a, $b]
  }
};


declare function edges-to-singular($node-count, $edges){
  missing-edges-to-singular(present-edges-to-missing-edges($node-count, $edges))
};

(:missing-edge-json-to-singular([[0,1], [0,2], [1, 2], [1, 3], [2, 3]]):)

(:present-edges-to-missing-edges(3, [[1, 2], [0,1], [0,2]]):)

(:edges-to-singular(5, [[0, 1]]):)

missing-edges-to-singular(parse-json($raw)())


,

missing-edges-to-singular(present-edges-to-missing-edges(5, [[3,1],[3,0],[1,0],[0,2],[0,4]]))


==> anc/scripts/identifiable-iff.compress.pl <==
use List::Util qw(max);
sub uniq { my %seen; grep !$seen{$_}++, @_; }
#parses input like L1*L2^4 L3  
my @rows = (); 
my $input = "\n";
sub process { 
 my @eqs = (); 
 foreach(@rows) {   
   my @vars = ();
   while ($_ =~ /(([*]??L[0-9]+(\^[0-9]+)?)+)/g) {
     push (@vars, $1);
   }
   push (@eqs, join("+",uniq(@vars)))
 }
 my $idx = 0;
# print $input;
 foreach(uniq(@eqs)) {
   if ($_) {
     $idx++;
     print "_[$idx]=".$_."\n";
   }
 }
};
while (<>) { 
#print $_;
 if ($_ =~ "input|done") { process(); @rows = (); print $_ } 
 else { push @rows, $_ }
}; process()



==> anc/scripts/identifiable-iff.parsesingular.pl <==
use List::Util qw(max);
           sub uniq { my %seen; grep !$seen{$_}++, @_; }
           #parses input like L1*L2^4 L3  
           my @rows = (); 
           my $input = "\n";
           sub process { 
             my @identified = (); 
             my @firstIdentified = @identified;
             my $changed = true;
             my $first = true;
             my $maxid = 0;
             while ($changed) {
               $changed = 0;
               my @newIdentified = ();
               foreach(@rows) {
                 my @vars = uniq(/L[0-9]+/g);
                 if (@vars == 1) {
                   /L([0-9]+)/g;
                   my $id = $1;
                   #my @matches = uniq( /(?<=L[0-9]\^)([0-9]+)/g);
                   my @matches = uniq( /L[0-9]+\^([0-9]+)/g);
                   @matches = map { s/L[0-9]+//r } @matches;
                   my $exp;
                   if (@matches) { $exp = max(@matches); } else { $exp = 1; }
                   if (!$identified[$id] || $exp < $identified[$id]) {
                     $identified[$id] = $exp;
                     push(@newIdentified, $id);
                     $maxid = $id if $id > $maxid;
                     $changed = 1;
                   }
                 }                 
               }
               if ($changed) {
                 @firstIdentified = @identified if ($first);
                 @newIdentified = uniq(@newIdentified);
                 foreach my $id (@newIdentified) {
                   #print join(" ",@rows);
                    foreach (@rows) { s/L$id(\^[0-9]+)?//g; };
                    #print $id."==>";
                   #print join(" ",@rows);
                 }
                 $first = 0;
               }
             };
             
             print "\\makegraph{";
             while ($input =~ /\[([0-9])+ *, *([0-9])+\]/g ) { print "\\edge{$1}{$2}"; }
             #print $input . "=>" ;
             #for (my $i=1;$i<=$maxid;$i++) { if (@firstIdentified[$i] ) { print ",".$i."(@identified[$i])"; } }
             for (my $i=1;$i<=$maxid;$i++) { 
               if (@firstIdentified[$i]) {
                 print "\\mark"; 
                 if (@firstIdentified[$i] == 1) { print "I"; } else { print "F"; }
                 print "{$i}";
               }
             }
             #for (my $i=1;$i<=$maxid;$i++) { if (@identified[$i] && !@firstIdentified[$i]) { print ",".$i."(@identified[$i])"; } }
             for (my $i=1;$i<=$maxid;$i++) { 
               if (@identified[$i] && !@firstIdentified[$i]) {
                 print "\\markZ{$i}";
               }
              }
             print "} %$input";
           };
           while (<>) { 
           #print $_;
             if ($_ =~ "input") { process(); @rows = (); $input = $_ } 
             else { push @rows, $_ }
           }; process()



==> anc/scripts/identifiable-iffgraphs-cycles-solution.xq <==
xquery version "3.1-xidel";
import module namespace helper = "identification-helper" at "identification-helper.xqm";

(: declare variable $model := "[[1, 3], [2, 3], [2, 4], [1, 4]]"; :)
(: declare variable $model external := "[[1, 3], [3, 2], [2, 4], [ 1,4]]"; :)
 declare variable $model external := "[[1, 3], [3, 2], [2, 4], [ 4,1]]"; 
(: declare variable $model := "[[1, 2], [2, 3], [3, 4], [1, 4]]";  some id :)
declare variable $n as xs:integer external := count($missing-edges-unordered);

declare variable $cycle external := $model;

declare variable $graph external := if ($model != $cycle) then trace( helper:parse-model($model), "graph") else ();

declare variable $first-node-index-offset as xs:integer external := 0;



declare variable $missing-edges-unordered := 
  if ($model = "abcd") then "abcd"
  else if ($cycle != $model) then 
    if (matches($cycle, "\[ *\[")) then parse-json($cycle)?*
    else let $c := tokenize($cycle)[normalize-space()]
         for $e at $i in $c
         return [$e, ($c[$i+1], $c[1])[1]]
  else parse-json(if ($model ne "-") then $model else read())();


declare variable $missing-cycle :=
  if ($model = "abcd") then "abcd"
  else
  let $wrap-around := ($missing-edges-unordered, $missing-edges-unordered[1])
                                   for $e at $i in $missing-edges-unordered
                                   let $e := $e()
                                   let $next := $wrap-around[$i + 1]()
                                   return $e[ not(. = $next) ];
                                   

declare variable $missing-edges := let $wrap-around := ($missing-cycle, $missing-cycle[1])
                                   for $x at $i in $missing-cycle
                                   return [$x, $wrap-around[$i+1]];

declare variable $SIGMA external  := "σ" ;

declare function make-sigma($i, $j){
  let $t := ($i + $first-node-index-offset, $j + $first-node-index-offset)
  return $SIGMA || min($t) || max($t)
};

declare function make-neg-sigma($i, $j){
  "(- " || make-sigma($i, $j) || ")"
};

declare function get-parent($i){
  if ($cycle = $model) then $i - 1
  else exactly-one($graph("->")[.(2) = $i](1))
};

declare variable $sigmas := 
  if ($model = "abcd") then 
    (1 to $n) ! ["a" || ., "b" || ., "c" || ., "d" || .]
  else for $e in $missing-edges
       let $i := $e()[1]
       let $j := $e()[2]
       return [ make-sigma(get-parent($i), get-parent($j)), make-neg-sigma(get-parent($i), $j), make-neg-sigma($i,get-parent($j)), make-sigma($i, $j) ];



declare variable $max-level := ceiling(math:log($n) div math:log(2)) + 1;

declare variable $level-size := (1 to $max-level) ! level-size(.);

declare function level-size($level){
  if ($level = 1) then $n
  else let $ls := level-size($level - 1) 
  return ($ls + 1) idiv 2
};

declare function det($m11, $m12, $m21, $m22){
  x"({$m11} * {$m22} - {$m12} * {$m21})"
};

declare function a($i, $level) {
  if ($level eq 1) then $sigmas[$i](1)
  else 
  let $index2i := 2*$i 
  let $index2i-1 := $index2i - 1
  let $l := $level - 1
  return
  if ($index2i > $level-size[$l] ) then a($index2i-1, $l)
  else det( a($index2i-1, $l), a($index2i, $l), b($index2i-1, $l), c($index2i, $l) )
};

declare function b($i, $level) {
  if ($level eq 1) then $sigmas[$i](2)
  else 
  let $index2i := 2*$i 
  let $index2i-1 := $index2i - 1
  let $l := $level - 1
  return
  if ($index2i > $level-size[$l] ) then b($index2i-1, $l)
  else det( a($index2i-1, $l), b($index2i, $l), b($index2i-1, $l), d($index2i, $l) )
};

declare function c($i, $level) {
  if ($level eq 1) then $sigmas[$i](3)
  else 
  let $index2i := 2*$i 
  let $index2i-1 := $index2i - 1
  let $l := $level - 1
  return
  if ($index2i > $level-size[$l] ) then c($index2i-1, $l)
  else det( c($index2i-1, $l), a($index2i, $l), d($index2i-1, $l), c($index2i, $l) )
};

declare function d($i, $level) {
  if ($level eq 1) then $sigmas[$i](4)
  else 
  let $index2i := 2*$i 
  let $index2i-1 := $index2i - 1
  let $l := $level - 1
  return
  if ($index2i > $level-size[$l] ) then d($index2i-1, $l)
  else det( c($index2i-1, $l), b($index2i, $l), d($index2i-1, $l), d($index2i, $l) )
};

declare function prefix($i, $l, $c){
  $c || ": "
};

$missing-edges,
join($missing-cycle),
$sigmas,
for $i in 1 to count($sigmas) 
let $s := $sigmas[$i]?*
let $a := $missing-cycle[$i]
let $b := ($missing-cycle, $missing-cycle[1])[$i + 1]
return x"l{$a}*l{$b}*{$s[1]} + l{$a}*{$s[2]} + l{$b}*{$s[3]} + {$s[4]}",
string-join($level-size, " "),
for $l in 1 to $max-level ,
    $i in 1 to $level-size[$l]
return (
"","","","LEVEL " || $l || " " || $i,
a( $i, $l ) || ";", 
b( $i, $l ) || ";",
c( $i, $l ) || ";",
d($i, $l) || ";"
),
"","FINAL","",
prefix(1, $max-level, "a") || a( 1, $max-level ) || ";", 
prefix(1, $max-level, "b") || b( 1, $max-level ) || " + " || c( 1, $max-level ) || ";",
prefix(1, $max-level, "c") || d(1, $max-level) || ";"



==> anc/scripts/identification-helper.xqm <==
xquery version "3.1-xidel";
module namespace helper = "identification-helper";

declare function helper:parse-model($model, $flags){
  if (matches($model, "\[ *\[")) then helper:parse-json-model($model)
  else if (contains($model, "<->")) then helper:parse-pretty-edge-model($model, $flags)
  else  error("invalid model: " || $model)
};
declare function helper:parse-model($model){ helper:parse-model($model, {}) };

declare function helper:present-edges-to-missing-edges($node-count, $edges){

  $edges ! array {
    let $edges := .?*
    let $existence-map := map:merge($edges ! map { min(.?*) || "x" || max(.?*): true() })
    for $a in 0 to $node-count - 1 
    for $b in $a + 1 to $node-count - 1 
    let $key := $a || "x" || $b
    where not($existence-map($key))
    return [$a, $b]
  }
};

declare function helper:parse-pretty-edge-model($model, $flags){
  let $edges := (tokenize($model)!normalize-space()[.])
  let $edges-ids := (pxp:extract($model, "[0-9]+", 0, "*")!xs:integer(.))
  let $had-0 := $edges-ids = 0
  
  let $first-node-index := ($flags?first-node-index, if ($had-0) then 0 else 1 )[1]
  let $n := max($edges-ids) + 1 - $first-node-index 
  let $last := $n - 1 + $first-node-index
  let $offset := if ($first-node-index = 1 and $had-0) then 1 else 0
  return map {
    "first-node-index": $first-node-index,
    "last-node-index": $last,
    "n": $n,
    "->": for $e in $edges[contains(., "->") and not(contains(., "<->"))] let $t := tokenize($e, "->")!xs:integer(.)!(.+$offset) return [$t[1],$t[2]],
    "<->": for $e in $edges[contains(., "<->")] let $t := tokenize($e, "<->")!xs:integer(.)!(.+$offset) return [min($t),max($t)]
  }
};

declare function helper:parse-json-model($model){
  let $first-node-index := 0 
  let $shift := 0
  
  let $json := parse-json($model)
  let $n := max ( $json ?* ?* ) + 1 (:max(pxp:extract($model, "[0-9]+", 0, "*")!xs:integer(.)):)
  let $last := $n - ( 1 - $first-node-index )
  return map {
    "first-node-index": $first-node-index,
    "last-node-index": $last,
    "n": $n,
    "->": ($first-node-index to $last - 1) ! [ ., . + 1 ],
    "<->": helper:present-edges-to-missing-edges($n, $json)  ?*  ! [?1 + $shift, ?2 + $shift]
  }
};

declare function helper:json-model-to-pretty-edge-string($model){
  let $model := helper:parse-json-model($model)
  return 
  string-join( ( $model("->") ! (?1 || "->" || ?2), $model("<->") ! (?1 || "<->" || ?2) )  , " ")
};

declare function helper:json-model-to-dagitty($model){
  let $model := helper:parse-json-model($model)
  return 
  string-join( ("dag{",
                $model("->") ! ("  " ||?1 || "->" || ?2), 
                $model("<->") ! ("  " ||?1 || "<->" || ?2)
                , "}" )  , "&#xA;")
};


declare variable $helper:drton-model-regex := "[(] *([0-9]+) *, *([0-9]+) *[)]";

declare function helper:drton-model-to-pretty-edge-string($n, $model){
  let $temp := extract($model, $helper:drton-model-regex, (1,2))
  let $d := $temp[1]
  let $b := $temp[2]
  let $d2 := x:integer-to-base($d => xs:integer(), 2) => string-to-codepoints() => reverse()
  let $b2 := x:integer-to-base($b => xs:integer(), 2) => string-to-codepoints() => reverse()
  return (
    for $v in 0 to $n - 1
    for $w in 0 to $n - 1
    where $v ne $w
    count $idx
    where $d2[$idx] = 49
    return $v || "->" || $w,

    for $v in 0 to $n - 2
    for $w in $v + 1 to $n - 1
    count $idx
    where $b2[$idx] = 49
    return $v || "<->" || $w

  )
    
};

==> anc/scripts/makegraph-results-to-json.xq <==
import module namespace helper = "identification-helper" at "identification-helper.xqm";
array {
for $l in x:lines($raw)[starts-with(., "\makegr")]
let $marked := extract($l, "\\mark(.\{[0-9]+\})", 1, "*")
let $marked := map:merge( $marked!{ extract(., "[0-9]+"): switch(substring(., 1,1))
  case "I" return 1
  case "F" return 2
  case "Z" return "P"
  default return error(1,2)
 } )
let $l := $l ->replace("\\mark.\{[0-9]+\}", "") 
let $e := extract($l, "(.*\})\}( *%input[^:]+: +)(.*)", (1,2,3)) 
return ([ helper:json-model-to-dagitty($e[3]), $e[1], $e[2] || $e[3], $marked ])
}

==> anc/scripts/singlecyclepathgraphs.lpr <==
program singlecyclepathgraphs;
uses sysutils,math;
const maxn = 100;
const minNode = 1;
const batch = 5000;

var n: integer;
    cycle: array[1..maxn] of integer;
    used: array[minNode..minNode+ 2*maxn] of boolean;
    maxNode, i: integer;
    outputFormat: (ofCycleJSON, ofEdgesJSON, ofEdgesJSONWrapped, ofEdgesJSONBatched);//printCycle: boolean;
    outputCount: integer;
procedure enum(i: integer);
var
  j, previous, blockStart, previousBlockLength: Integer;
begin
  if i > n then begin
    if cycle[2] > cycle[n] then
      exit; //FILTER ordering (cycle a-b-c and c-b-a are identical)
    previous := minNode;
    blockStart := minNode;
    previousBlockLength := n;
    for j := minNode + 1 to maxNode do
      if used[j] then begin
        case j - previous of
         0:assert(false);
         1: ;
         2: if (previous - blockStart > previousBlockLength ) {and false} then exit //FILTER block permutations
            else begin
              previousBlockLength := previous - blockStart;
              blockStart:=j;
            end
         else {>2} exit; //FILTER too large delta (compression lemma)
        end;
        previous := j;
      end;
    if (previous - blockStart > previousBlockLength ) {and false} then exit; //FILTER block permutations
    if outputFormat = ofCycleJSON then begin
      write('[', cycle[1]);
      for j := 2 to n do
        write( ', ', cycle[j]);
      writeln(']');
    end else begin
      if (outputFormat in [ofEdgesJSONWrapped, ofEdgesJSONBatched]) and (outputCount > 0) then write(', ');
      inc(outputCount);
      write('[[', min(cycle[1], cycle[2]), ', ', max(cycle[1], cycle[2]), ']');
      for j := 2 to n do
        write( ', [', min(cycle[j],cycle[j+1]), ', ',max(cycle[j],cycle[j+1]),']');
      write(']');
      if outputFormat <> ofEdgesJSONBatched then writeln
      else begin
        if outputCount >= batch then begin
          writeln(']');
          write('[');
          outputCount := 0;
        end;
      end;
    end;
    exit;

  end;
  for j := minNode to maxNode do begin
    if used[j] then continue;
    cycle[i] := j;
    used[j] := true;
    enum(i + 1);
    used[j] := false;
  end
end;

begin
  outputFormat:=ofEdgesJSONWrapped;
  for i := 1 to ParamCount do begin
    n := StrToIntDef(paramstr(i), n);
    case paramstr(i) of
    '--print-cycle-json': outputFormat:=ofCycleJSON;
    '--print-edges-json': outputFormat:=ofEdgesJSON;
    '--print-edges-wrapped-json': outputFormat:=ofEdgesJSONWrapped;
    '--print-edges-batched-json': outputFormat:=ofEdgesJSONBatched;
    end;
  end;

  if outputFormat = ofEdgesJSONWrapped then writeln('[')
  else if outputFormat = ofEdgesJSONBatched then write('[');


  assert(n >= 3);
  maxNode := minNode + 2 * n;
  cycle[1] := minNode;
  cycle[n+1] := minNode;
  used[minNode] := true; //FILTER shifted

  writeln(stderr, 'cycle length: ', n, ' max nodes: ', maxNode - minNode,  ' format: ', outputFormat);
  if outputFormat = ofEdgesJSONBatched then writeln(stderr, 'batch size: ', batch);

  enum(1 + 1);

  if outputFormat in [ofEdgesJSONWrapped, ofEdgesJSONBatched] then writeln(']');

end.





==> anc/wxmaxima-calculations/content.xml <==
<?xml version="1.0" encoding="UTF-8"?>

<!--   Created using wxMaxima 19.07.0   -->
<!--https://wxMaxima-developers.github.io/wxmaxima/-->

<wxMaximaDocument version="1.5" zoom="210" activecell="7">

<cell type="code">
<input>
<editor type="input">
<line>a: ((σ11 * (- σ13) - σ11 * (- σ13)) * ((- σ44) * (- σ15) - σ14 * σ45) - (σ14 * (- σ15) - σ14 * (- σ15)) * (σ11 * σ34 - (- σ14) * (- σ13)));</line>
<line>b: ((σ11 * (- σ13) - σ11 * (- σ13)) * ((- σ44) * σ25 - (- σ24) * σ45) - (σ14 * σ25 - (- σ24) * (- σ15)) * (σ11 * σ34 - (- σ14) * (- σ13))) + (((- σ12) * (- σ13) - σ11 * σ23) * ((- σ44) * (- σ15) - σ14 * σ45) - (σ14 * (- σ15) - σ14 * (- σ15)) * ((- σ12) * σ34 - (- σ14) * σ23));</line>
<line>c: (((- σ12) * (- σ13) - σ11 * σ23) * ((- σ44) * σ25 - (- σ24) * σ45) - (σ14 * σ25 - (- σ24) * (- σ15)) * ((- σ12) * σ34 - (- σ14) * σ23));</line>
<line></line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="a" tooltip="(%o1) ">(%o1) </lbl><n>0</n><lbl userdefined="yes" userdefinedlabel="b" tooltip="(%o2) ">(%o2) </lbl><r><p><v>σ12</v><h>*</h><v>σ13</v><v>−</v><v>σ11</v><h>*</h><v>σ23</v></p></r><h>*</h><r><p><v>σ15</v><h>*</h><v>σ44</v><v>−</v><v>σ14</v><h>*</h><v>σ45</v></p></r><v>−</v><r><p><v>σ14</v><h>*</h><v>σ25</v><v>−</v><v>σ15</v><h>*</h><v>σ24</v></p></r><h>*</h><r><p><v>σ11</v><h>*</h><v>σ34</v><v>−</v><v>σ13</v><h>*</h><v>σ14</v></p></r><lbl userdefined="yes" userdefinedlabel="c" tooltip="(%o3) ">(%o3) </lbl><r><p><v>σ12</v><h>*</h><v>σ13</v><v>−</v><v>σ11</v><h>*</h><v>σ23</v></p></r><h>*</h><r><p><v>σ24</v><h>*</h><v>σ45</v><v>−</v><v>σ25</v><h>*</h><v>σ44</v></p></r><v>−</v><r><p><v>σ14</v><h>*</h><v>σ25</v><v>−</v><v>σ15</v><h>*</h><v>σ24</v></p></r><h>*</h><r><p><v>σ14</v><h>*</h><v>σ23</v><v>−</v><v>σ12</v><h>*</h><v>σ34</v></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>2 3 4 1</line>
</editor>
</input>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>a: ((σ11 * (- σ44) - σ14 * (- σ14)) * ((- σ15) * (- σ12) - σ11 * σ25) - (σ14 * (- σ12) - σ11 * (- σ24)) * (σ11 * σ45 - (- σ15) * (- σ14)));</line>
<line>b: ((σ11 * (- σ44) - σ14 * (- σ14)) * ((- σ15) * σ23 - (- σ13) * σ25) - (σ14 * σ23 - (- σ13) * (- σ24)) * (σ11 * σ45 - (- σ15) * (- σ14))) + (((- σ13) * (- σ44) - σ14 * σ34) * ((- σ15) * (- σ12) - σ11 * σ25) - (σ14 * (- σ12) - σ11 * (- σ24)) * ((- σ13) * σ45 - (- σ15) * σ34));</line>
<line>c: (((- σ13) * (- σ44) - σ14 * σ34) * ((- σ15) * σ23 - (- σ13) * σ25) - (σ14 * σ23 - (- σ13) * (- σ24)) * ((- σ13) * σ45 - (- σ15) * σ34));</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="a" tooltip="(%o4) ">(%o4) </lbl><r><p><v>σ12</v><h>*</h><v>σ15</v><v>−</v><v>σ11</v><h>*</h><v>σ25</v></p></r><h>*</h><r><p><e><r><v>σ14</v></r><r><n>2</n></r></e><v>−</v><v>σ11</v><h>*</h><v>σ44</v></p></r><v>−</v><r><p><v>σ11</v><h>*</h><v>σ24</v><v>−</v><v>σ12</v><h>*</h><v>σ14</v></p></r><h>*</h><r><p><v>σ11</v><h>*</h><v>σ45</v><v>−</v><v>σ14</v><h>*</h><v>σ15</v></p></r><lbl userdefined="yes" userdefinedlabel="b" tooltip="(%o5) ">(%o5) </lbl><v>−</v><r><p><v>σ11</v><h>*</h><v>σ24</v><v>−</v><v>σ12</v><h>*</h><v>σ14</v></p></r><h>*</h><r><p><v>σ15</v><h>*</h><v>σ34</v><v>−</v><v>σ13</v><h>*</h><v>σ45</v></p></r><v>−</v><r><p><v>σ14</v><h>*</h><v>σ23</v><v>−</v><v>σ13</v><h>*</h><v>σ24</v></p></r><h>*</h><r><p><v>σ11</v><h>*</h><v>σ45</v><v>−</v><v>σ14</v><h>*</h><v>σ15</v></p></r><v>+</v><r><p><v>σ12</v><h>*</h><v>σ15</v><v>−</v><v>σ11</v><h>*</h><v>σ25</v></p></r><h>*</h><r><p><v>σ13</v><h>*</h><v>σ44</v><v>−</v><v>σ14</v><h>*</h><v>σ34</v></p></r><v>+</v><r><p><v>σ13</v><h>*</h><v>σ25</v><v>−</v><v>σ15</v><h>*</h><v>σ23</v></p></r><h>*</h><r><p><e><r><v>σ14</v></r><r><n>2</n></r></e><v>−</v><v>σ11</v><h>*</h><v>σ44</v></p></r><lbl userdefined="yes" userdefinedlabel="c" tooltip="(%o6) ">(%o6) </lbl><r><p><v>σ13</v><h>*</h><v>σ25</v><v>−</v><v>σ15</v><h>*</h><v>σ23</v></p></r><h>*</h><r><p><v>σ13</v><h>*</h><v>σ44</v><v>−</v><v>σ14</v><h>*</h><v>σ34</v></p></r><v>−</v><r><p><v>σ14</v><h>*</h><v>σ23</v><v>−</v><v>σ13</v><h>*</h><v>σ24</v></p></r><h>*</h><r><p><v>σ15</v><h>*</h><v>σ34</v><v>−</v><v>σ13</v><h>*</h><v>σ45</v></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>3 4 1 2</line>
</editor>
</input>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>a: ((σ14 * (- σ15) - σ14 * (- σ15)) * ((- σ12) * (- σ13) - σ11 * σ23) - (σ11 * (- σ13) - σ11 * (- σ13)) * (σ14 * σ25 - (- σ24) * (- σ15)));</line>
<line>b: ((σ14 * (- σ15) - σ14 * (- σ15)) * ((- σ12) * σ34 - (- σ14) * σ23) - (σ11 * σ34 - (- σ14) * (- σ13)) * (σ14 * σ25 - (- σ24) * (- σ15))) + (((- σ44) * (- σ15) - σ14 * σ45) * ((- σ12) * (- σ13) - σ11 * σ23) - (σ11 * (- σ13) - σ11 * (- σ13)) * ((- σ44) * σ25 - (- σ24) * σ45));</line>
<line>c: (((- σ44) * (- σ15) - σ14 * σ45) * ((- σ12) * σ34 - (- σ14) * σ23) - (σ11 * σ34 - (- σ14) * (- σ13)) * ((- σ44) * σ25 - (- σ24) * σ45));</line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="a" tooltip="(%o7) ">(%o7) </lbl><n>0</n><lbl userdefined="yes" userdefinedlabel="b" tooltip="(%o8) ">(%o8) </lbl><r><p><v>σ12</v><h>*</h><v>σ13</v><v>−</v><v>σ11</v><h>*</h><v>σ23</v></p></r><h>*</h><r><p><v>σ15</v><h>*</h><v>σ44</v><v>−</v><v>σ14</v><h>*</h><v>σ45</v></p></r><v>−</v><r><p><v>σ14</v><h>*</h><v>σ25</v><v>−</v><v>σ15</v><h>*</h><v>σ24</v></p></r><h>*</h><r><p><v>σ11</v><h>*</h><v>σ34</v><v>−</v><v>σ13</v><h>*</h><v>σ14</v></p></r><lbl userdefined="yes" userdefinedlabel="c" tooltip="(%o9) ">(%o9) </lbl><r><p><v>σ14</v><h>*</h><v>σ23</v><v>−</v><v>σ12</v><h>*</h><v>σ34</v></p></r><h>*</h><r><p><v>σ15</v><h>*</h><v>σ44</v><v>−</v><v>σ14</v><h>*</h><v>σ45</v></p></r><v>−</v><r><p><v>σ11</v><h>*</h><v>σ34</v><v>−</v><v>σ13</v><h>*</h><v>σ14</v></p></r><h>*</h><r><p><v>σ24</v><h>*</h><v>σ45</v><v>−</v><v>σ25</v><h>*</h><v>σ44</v></p></r>
</mth></output>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>4 1 2 3</line>
</editor>
</input>
</cell>

<cell type="code">
<input>
<editor type="input">
<line>a: ((σ14 * (- σ12) - σ11 * (- σ24)) * ((- σ13) * (- σ44) - σ14 * σ34) - (σ11 * (- σ44) - σ14 * (- σ14)) * (σ14 * σ23 - (- σ13) * (- σ24)));</line>
<line>b: ((σ14 * (- σ12) - σ11 * (- σ24)) * ((- σ13) * σ45 - (- σ15) * σ34) - (σ11 * σ45 - (- σ15) * (- σ14)) * (σ14 * σ23 - (- σ13) * (- σ24))) + (((- σ15) * (- σ12) - σ11 * σ25) * ((- σ13) * (- σ44) - σ14 * σ34) - (σ11 * (- σ44) - σ14 * (- σ14)) * ((- σ15) * σ23 - (- σ13) * σ25));</line>
<line>c: (((- σ15) * (- σ12) - σ11 * σ25) * ((- σ13) * σ45 - (- σ15) * σ34) - (σ11 * σ45 - (- σ15) * (- σ14)) * ((- σ15) * σ23 - (- σ13) * σ25));</line>
<line></line>
</editor>
</input>
<output>
<mth><lbl userdefined="yes" userdefinedlabel="a" tooltip="(%o10) ">(%o10) </lbl><r><p><v>σ11</v><h>*</h><v>σ24</v><v>−</v><v>σ12</v><h>*</h><v>σ14</v></p></r><h>*</h><r><p><v>σ13</v><h>*</h><v>σ44</v><v>−</v><v>σ14</v><h>*</h><v>σ34</v></p></r><v>−</v><r><p><v>σ14</v><h>*</h><v>σ23</v><v>−</v><v>σ13</v><h>*</h><v>σ24</v></p></r><h>*</h><r><p><e><r><v>σ14</v></r><r><n>2</n></r></e><v>−</v><v>σ11</v><h>*</h><v>σ44</v></p></r><lbl userdefined="yes" userdefinedlabel="b" tooltip="(%o11) ">(%o11) </lbl><r><p><v>σ11</v><h>*</h><v>σ24</v><v>−</v><v>σ12</v><h>*</h><v>σ14</v></p></r><h>*</h><r><p><v>σ15</v><h>*</h><v>σ34</v><v>−</v><v>σ13</v><h>*</h><v>σ45</v></p></r><v>−</v><r><p><v>σ14</v><h>*</h><v>σ23</v><v>−</v><v>σ13</v><h>*</h><v>σ24</v></p></r><h>*</h><r><p><v>σ11</v><h>*</h><v>σ45</v><v>−</v><v>σ14</v><h>*</h><v>σ15</v></p></r><v>+</v><r><p><v>σ12</v><h>*</h><v>σ15</v><v>−</v><v>σ11</v><h>*</h><v>σ25</v></p></r><h>*</h><r><p><v>σ13</v><h>*</h><v>σ44</v><v>−</v><v>σ14</v><h>*</h><v>σ34</v></p></r><v>−</v><r><p><v>σ13</v><h>*</h><v>σ25</v><v>−</v><v>σ15</v><h>*</h><v>σ23</v></p></r><h>*</h><r><p><e><r><v>σ14</v></r><r><n>2</n></r></e><v>−</v><v>σ11</v><h>*</h><v>σ44</v></p></r><lbl userdefined="yes" userdefinedlabel="c" tooltip="(%o12) ">(%o12) </lbl><r><p><v>σ12</v><h>*</h><v>σ15</v><v>−</v><v>σ11</v><h>*</h><v>σ25</v></p></r><h>*</h><r><p><v>σ15</v><h>*</h><v>σ34</v><v>−</v><v>σ13</v><h>*</h><v>σ45</v></p></r><v>−</v><r><p><v>σ13</v><h>*</h><v>σ25</v><v>−</v><v>σ15</v><h>*</h><v>σ23</v></p></r><h>*</h><r><p><v>σ11</v><h>*</h><v>σ45</v><v>−</v><v>σ14</v><h>*</h><v>σ15</v></p></r>
</mth></output>
</cell>

</wxMaximaDocument>

==> anc/wxmaxima-calculations/format.txt <==


This file contains a wxMaxima session in the .wxmx format.
.wxmx files are .xml-based files contained in a .zip container like .odt
or .docx files. After changing their name to end in .zip the .xml and
eventual bitmap files inside them can be extracted using any .zip file
viewer.
The reason why part of a .wxmx file still might still seem to make sense in a
ordinary text viewer is that the text portion of .wxmx by default
isn't compressed: The text is typically small and compressing it would
mean that changing a single character would (with a high probability) change
big parts of the  whole contents of the compressed .zip archive.
Even if version control tools like git and svn that remember all changes
that were ever made to a file can handle binary files compression would
make the changed part of the file bigger and therefore seriously reduce
the efficiency of version control

wxMaxima can be downloaded from https://github.com/wxMaxima-developers/wxmaxima.
It also is part of the windows installer for maxima
(https://wxmaxima-developers.github.io/wxmaxima/).

If a .wxmx file is broken but the content.xml portion of the file can still be
viewed using an text editor just save the xml's text as "content.xml"
and try to open it using a recent version of wxMaxima.
If it is valid XML (the XML header is intact, all opened tags are closed again,
the text is saved with the text encoding "UTF8 without BOM" and the few
special characters XML requires this for are properly escaped)
chances are high that wxMaxima will be able to recover all code and text
from the XML file.



==> anc/wxmaxima-calculations/mimetype <==
text/x-wxmathml

==> anc/wxmaxima-calculations/test-drton-tsiv-4680_403b.txt <==
"[[1,2],[2,4],[4,1]]"
l1*l2*σ12 + l1*(- σ13) + l2*(- σ22) + σ23
l2*l4*σ24 + l2*(- σ25) + l4*(- σ34) + σ35
l4*l1*σ14 + l4*(- σ24) + l1*(- σ15) + σ25


"[[2,3],[3,4],[4,2]]"

l2*l3*σ23 + l2*(- σ24) + l3*(- σ33) + σ34
l3*l4*σ34 + l3*(- σ35) + l4*(- σ44) + σ45
l4*l2*σ24 + l4*(- σ34) + l2*(- σ25) + σ35



"[[1,4],[3,4],[3,2],[2,1]]"
l1*l4*σ14 + l1*(- σ15) + l4*(- σ24) + σ25
l4*l3*σ34 + l4*(- σ44) + l3*(- σ35) + σ45
l3*l2*σ23 + l3*(- σ33) + l2*(- σ24) + σ34
l2*l1*σ12 + l2*(- σ22) + l1*(- σ13) + σ23



"[[2,1],[1,4],[3,4],[3,2]]";
l2*l1*σ12 + l2*(- σ22) + l1*(- σ13) + σ23
l1*l4*σ14 + l1*(- σ15) + l4*(- σ24) + σ25
l4*l3*σ34 + l4*(- σ44) + l3*(- σ35) + σ45
l3*l2*σ23 + l3*(- σ33) + l2*(- σ24) + σ34

